Fragmentation in Jets at NNLO

Beam and jet functions in Soft-Collinear Effective Theory describe collinear initial- and final-state radiation (jets), and enter in factorization theorems for N-jet production, the Higgs pT spectrum, etc. We show that they may directly be calculated as phase-space integrals of QCD splitting functions. At NLO all computations are trivial, as we demonstrate explicitly for the beam function, the transverse-momentum-dependent beam function, the jet function and the fragmenting jet function. This approach also highlights the role of crossing symmetry in these calculations. At NNLO we reproduce the quark jet function and calculate the fragmenting quark jet function for the first time. Here we use two methods: a direct phase-space integration and a reduction to master integrals which are computed using differential equations.

==> insert_mi_fragmenting_jet.m <==
(* ::Package:: *)

(* contains the right-hand side of equations D2 to D24 (F[...]/NI) *)


(* the integrals which show up twice are given once with factors of (1-z) explicit, once with factors of z explicit *)


(* c*eps^n*DiracDelta[z] denotes that only the value at z=0 has been computed at this order (may be needed due to expansion of z^(-1-eps)), but not the full z dependence *)


(* see also integrated_splitting_functions_fragmenting_jet_in_mi.m *)


{
	YC[1, 1] -> ((1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2)/((1 - 2*eps)^2*z^eps*Gamma[1 - 2*eps]), 
	YC[1, 2] -> -(((1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2)/(z^eps*Gamma[2 - 2*eps])),
	YC[1, 3] -> -((eps*(1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2)/(z^eps*Gamma[2 - 2*eps])),
	YC[s[1, 2]^(-1), 0] -> -(((1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2*Hypergeometric2F1[1, 1 - eps, 2 - 2*eps, 1 - z])/(eps*z^eps*Gamma[2 - 2*eps])),
	YC[s[1, 2]^(-1), 1] -> ((1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2*Hypergeometric2F1[1, 1 - eps, 2 - 2*eps, 1 - z])/(eps*z^eps*Gamma[1 - 2*eps]),
	YC[s[1, 2]^(-1), 2] -> ((1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2*Hypergeometric2F1[1, 1 - eps, 2 - 2*eps, 1 - z])/(z^eps*Gamma[1 - 2*eps]),
	YC[s[1, 2]^(-1), 3] -> ((1 + 2*eps)*(1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2*Hypergeometric2F1[1, 1 - eps, 2 - 2*eps, 1 - z])/(3*z^eps*Gamma[1 - 2*eps]),
	YC[s[1, 2, 4]^(-1), 4] -> ((1 + 4*eps)*(3 - 9*eps - 8*eps^2 + 8*eps^3)*Gamma[1 - eps]^2*(((1 - z)^(-1 - 2*eps)*(1 + z))/z^eps - 2*(1 - z)^(-1 - 2*eps)*z^(1 - eps)*Hypergeometric2F1[1, -eps, -2*eps, 1 - z]))/(12*(1 - 2*eps)*(3 - 2*eps)*eps*Gamma[1 - 2*eps]),
	YC[s[1, 2]/s[1, 2, 4], 2] -> ((1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2)/(2*(1 - 2*eps)^2*z^eps*Gamma[1 - 2*eps]),
	YC[s[1, 2]/s[1, 2, 4], 3] -> -((2 - 7*eps + 4*eps^2)*(1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2)/(2*(1 - 2*eps)^2*(3 - 2*eps)*z^eps*Gamma[1 - 2*eps]),
	YC[s[1, 2]/s[1, 2, 4], 4] -> -((1 + eps - 12*eps^2 + 8*eps^3)*(1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2)/(4*(1 - 2*eps)^2*(3 - 2*eps)*z^eps*Gamma[1 - 2*eps]),
	YC[s[1, 3]/s[1, 2, 4], 2] -> (Gamma[1 - eps]^2*(-(((1 - z)^(-1 - 2*eps)*((1 + z)^2 - eps*(1 + 6*z + z^2)))/((1 - 2*eps)*z^eps)) + 2*(1 - z)^(-1 - 2*eps)*z^(1 - eps)*(1 + z)*Hypergeometric2F1[1, -eps, -2*eps, 1 - z]))/(2*(1 - 2*eps)*eps*Gamma[1 - 2*eps]),
	YC[s[1, 3]/s[1, 2, 4], 3] -> ((1 - z)^(-1 - 2*eps)*(-2*(1 + z)^2 + 3*eps*(3 + z)*(1 + 3*z) + eps^2*(-11 - 58*z - 11*z^2) + 4*eps^3*(1 + 6*z + z^2))*Gamma[1 - eps]^2)/(2*(1 - 2*eps)^2*eps*(-3 + 2*eps)*z^eps*Gamma[1 - 2*eps]) + (2*(1 - 4*eps + 2*eps^2)*(1 - z)^(-1 - 2*eps)*z^(1 - eps)*(1 + z)*Gamma[1 - eps]^2*Hypergeometric2F1[1, -eps, -2*eps, 1 - z])/((1 - 2*eps)*eps*(-3 + 2*eps)*Gamma[1 - 2*eps]),
	YC[s[1, 3]/s[1, 2, 4], 4] -> ((1 - z)^(-1 - 2*eps)*(4*eps*z - (1 + z)^2 - 20*eps^3*(1 + 6*z + z^2) + 8*eps^4*(1 + 6*z + z^2) + eps^2*(13 + 46*z + 13*z^2))*Gamma[1 - eps]^2)/(4*(1 - 2*eps)^2*eps*(-3 + 2*eps)*z^eps*Gamma[1 - 2*eps]) + ((1 + eps - 16*eps^2 + 8*eps^3)*(1 - z)^(-1 - 2*eps)*z^(1 - eps)*(1 + z)*Gamma[1 - eps]^2*Hypergeometric2F1[1, -eps, -2*eps, 1 - z])/(2*(1 - 2*eps)*eps*(-3 + 2*eps)*Gamma[1 - 2*eps]),
	YC[1/(s[1, 3]*s[1, 2, 4]), 0] -> (-2*Gamma[1 - eps]*Gamma[1 + eps])/(eps^2*z^(2*eps)*(1 + z)) + (2*(1 - z)^(1 - 2*eps)*Gamma[1 - eps]^2*Hypergeometric2F1[1, 1 - eps, 1 + eps, z])/(eps^2*z^eps*(1 + z)*Gamma[1 - 2*eps]),
	YC[1/(s[2, 3]*s[2, 4]*s[1, 2, 4]), 0] -> (((1 - z)*z)^(-1 - 2*eps)*Gamma[1 - eps]^2*Hypergeometric2F1[-2*eps, -eps, 1 - 2*eps, 1 - z])/(eps^2*Gamma[1 - 2*eps]),
	YC[1/(s[1, 2]*s[3, 4]*s[2, 3, 4]), 0] -> ((1 - z)^(-1 - 2*eps)*Gamma[1 - eps]^2)/(eps^2*z^eps*Gamma[1 - 2*eps]) - (Gamma[1 - eps]^2*Hypergeometric2F1[1, 1 - eps, 2 - 2*eps, 1 - z])/(eps*(1 - z)^(2*eps)*z^eps*Gamma[2 - 2*eps]),
	YC[1/(s[1, 2]*s[3, 4]*s[1, 3, 4]), 0] -> -(((1 - 3*z)*z^(-2 - eps)*Gamma[1 - eps]^2)/(eps^2*(1 - z)^(2*eps)*(1 + z)*Gamma[1 - 2*eps])) + ((1 - z)*z^(-1 - 2*eps)*Gamma[1 - eps]*Gamma[1 + eps])/(eps^2*(1 + z)) + ((1 - z)^(2 - 2*eps)*z^(-2 - eps)*Gamma[1 - eps]^2*Hypergeometric2F1[1, -eps, eps, z])/(eps^2*(1 + z)*Gamma[1 - 2*eps]),
	YC[1/(s[1, 2]*s[2, 4]*s[2, 3, 4]), 0] -> ((1 - z)^(-1 - 2*eps)*Gamma[1 - eps]^2*Hypergeometric2F1[1, 1 - eps, 1 - 2*eps, 1 - z])/(eps^2*z^eps*Gamma[1 - 2*eps]),
	YC[1/(s[1, 2]*s[1, 3]*s[2, 4]), -1] -> (2*z^(-1 - eps)*Gamma[1 - eps]^2)/(eps^2*(1 - z)^(2*eps)*Gamma[1 - 2*eps]) + (z^(-1 - 2*eps)*Gamma[1 - eps]^3*Gamma[1 + eps]^3)/(eps^3*Gamma[1 - 2*eps]*Gamma[2*eps]) - (2*z^(-1 - eps)*Gamma[1 - eps]^2*HypergeometricPFQ[{eps, eps, 2*eps}, {1 + eps, 1 + eps}, z])/(eps^2*Gamma[1 - 2*eps]) + (2*z^(-1 - 2*eps)*Gamma[1 - eps]*Gamma[1 + eps]*Log[z])/eps,
	YC[1/(s[1, 2]*s[2, 3]*s[1, 2, 4]), -1] -> (1/(eps^2*z) + Pi^2/(2*z) - (eps^2*Pi^4*DiracDelta[-1 + z])/40 - (2*HPL[{0}, z])/(eps*z) + (4*HPL[{0, 0}, z])/z + (4*HPL[{1, 0}, z])/z + eps*(-((Pi^2*HPL[{0}, z])/z) - (2*Pi^2*HPL[{1}, z])/z - (8*HPL[{2, 0}, z])/z - (8*HPL[{0, 0, 0}, z])/z - (12*HPL[{1, 0, 0}, z])/z - (12*HPL[{1, 1, 0}, z])/z + (6*Zeta[3])/z))/(1 - z)^(2*eps),
	YC[1/(s[1, 2]*s[2, 3]*s[1, 2, 4]), -1] -> z^(-1 - 2*eps)*(eps^(-2) + Pi^2/2 + (83*eps^2*Pi^4*DiracDelta[z])/360 + (2*HPL[{1}, z])/eps + 4*HPL[{1, 0}, z] + 4*HPL[{1, 1}, z] + eps*(-(Pi^2*HPL[{1}, z]) + 8*HPL[{1, 2}, z] + 4*HPL[{1, 0, 0}, z] + 4*HPL[{1, 1, 0}, z] + 8*HPL[{1, 1, 1}, z] + 6*Zeta[3])),
	YC[1/(s[1, 2]*s[2, 3]*s[3, 4]), -1] -> (1 - z)^(-1 - 2*eps)*(3/eps^2 - (5*Pi^2)/6 - (131*eps^2*Pi^4*DiracDelta[-1 + z])/360 - (2*HPL[{0}, z])/eps + eps*(Pi^2*HPL[{0}, z] + 4*HPL[{2, 0}, z] + 4*HPL[{0, 0, 0}, z] - 8*Zeta[3])),
	YC[1/(s[1, 2]*s[2, 3]*s[3, 4]), -1] -> (-(1/(eps^2*(1 - z))) - Pi^2/(6*(1 - z)) - (7*eps^2*Pi^4*DiracDelta[z])/360 - (2*HPL[{1}, z])/(eps*(1 - z)) - (4*HPL[{2}, z])/(1 - z) - (4*HPL[{1, 1}, z])/(1 - z) + eps*(-(Pi^2*HPL[{1}, z])/(3*(1 - z)) - (8*HPL[{3}, z])/(1 - z) - (8*HPL[{1, 2}, z])/(1 - z) - (8*HPL[{2, 1}, z])/(1 - z) - (8*HPL[{1, 1, 1}, z])/(1 - z)))/z^(2*eps) + (4/(eps^2*(1 - z)) - (2*Pi^2)/(3*(1 - z)) - (eps^2*Pi^4*DiracDelta[z])/10 + (8*HPL[{1}, z])/(eps*(1 - z)) + (4*HPL[{2}, z])/(1 - z) + (16*HPL[{1, 1}, z])/(1 - z) + eps*((-4*Pi^2*HPL[{1}, z])/(3*(1 - z)) + (8*HPL[{1, 2}, z])/(1 - z) + (8*HPL[{2, 1}, z])/(1 - z) + (32*HPL[{1, 1, 1}, z])/(1 - z) - (8*Zeta[3])/(1 - z)))/z^eps,
	YC[1/(s[1, 2]*s[1, 3]*s[1, 2, 4]), -1] -> (1 - z)^(1 - 2*eps)*(-Pi^2/(3*(1 - z)*z) + (2*HPL[{0}, z])/(eps*(1 - z)*z) + (4*HPL[{-1, 0}, z])/((1 - z)*z) - (8*HPL[{0, 0}, z])/((1 - z)*z) - (4*HPL[{1, 0}, z])/((1 - z)*z) + (eps^3*DiracDelta[-1 + z]*(-1920 + 80*Pi^2 + 3*Pi^4 + 480*Zeta[3]))/60 + eps*((-4*Pi^2*HPL[{-1}, z])/(3*(1 - z)*z) + (Pi^2*HPL[{0}, z])/((1 - z)*z) + (2*Pi^2*HPL[{1}, z])/(3*(1 - z)*z) - (8*HPL[{-2, 0}, z])/((1 - z)*z) + (12*HPL[{2, 0}, z])/((1 - z)*z) - (12*HPL[{-1, 0, 0}, z])/((1 - z)*z) - (8*HPL[{-1, 1, 0}, z])/((1 - z)*z) + (24*HPL[{0, 0, 0}, z])/((1 - z)*z) - (8*HPL[{1, -1, 0}, z])/((1 - z)*z) + (16*HPL[{1, 0, 0}, z])/((1 - z)*z) + (8*HPL[{1, 1, 0}, z])/((1 - z)*z) + (2*Zeta[3])/((1 - z)*z)) + eps^2*((-7*Pi^4)/(90*(1 - z)*z) + (8*Pi^2*HPL[{-2}, z])/(3*(1 - z)*z) - (8*Pi^2*HPL[{2}, z])/(3*(1 - z)*z) + (16*HPL[{-3, 0}, z])/((1 - z)*z) + (2*Pi^2*HPL[{-1, 0}, z])/((1 - z)*z) + (8*Pi^2*HPL[{-1, 1}, z])/(3*(1 - z)*z) - (8*Pi^2*HPL[{0, 0}, z])/(3*(1 - z)*z) + (8*Pi^2*HPL[{1, -1}, z])/(3*(1 - z)*z) - (2*Pi^2*HPL[{1, 0}, z])/((1 - z)*z) - (4*Pi^2*HPL[{1, 1}, z])/(3*(1 - z)*z) - (32*HPL[{3, 0}, z])/((1 - z)*z) + (24*HPL[{-2, 0, 0}, z])/((1 - z)*z) + (16*HPL[{-2, 1, 0}, z])/((1 - z)*z) + (16*HPL[{-1, 2, 0}, z])/((1 - z)*z) + (16*HPL[{1, -2, 0}, z])/((1 - z)*z) - (24*HPL[{1, 2, 0}, z])/((1 - z)*z) + (16*HPL[{2, -1, 0}, z])/((1 - z)*z) - (44*HPL[{2, 0, 0}, z])/((1 - z)*z) - (24*HPL[{2, 1, 0}, z])/((1 - z)*z) + (28*HPL[{-1, 0, 0, 0}, z])/((1 - z)*z) + (24*HPL[{-1, 1, 0, 0}, z])/((1 - z)*z) + (16*HPL[{-1, 1, 1, 0}, z])/((1 - z)*z) - (64*HPL[{0, 0, 0, 0}, z])/((1 - z)*z) + (24*HPL[{1, -1, 0, 0}, z])/((1 - z)*z) + (16*HPL[{1, -1, 1, 0}, z])/((1 - z)*z) - (48*HPL[{1, 0, 0, 0}, z])/((1 - z)*z) + (16*HPL[{1, 1, -1, 0}, z])/((1 - z)*z) - (32*HPL[{1, 1, 0, 0}, z])/((1 - z)*z) - (16*HPL[{1, 1, 1, 0}, z])/((1 - z)*z) - (8*HPL[{-1}, z]*Zeta[3])/((1 - z)*z) - (4*HPL[{0}, z]*Zeta[3])/((1 - z)*z) - (4*HPL[{1}, z]*Zeta[3])/((1 - z)*z))),
	YC[1/(s[1, 2]*s[1, 3]*s[1, 2, 4]), -1] -> 2*z^(-1 - 2*eps)*Gamma[1 - eps]*Gamma[eps]*HPL[{0}, z] + z^(-1 - 2*eps)*(-Pi^2/3 + 4*HPL[{2}, z] + 4*HPL[{-1, 0}, z] + eps^3*OrderGuard["eps"] + eps*((-4*Pi^2*HPL[{-1}, z])/3 + 8*HPL[{-1, 2}, z] + 4*HPL[{2, 0}, z] + 8*HPL[{2, 1}, z] + 4*HPL[{-1, 0, 0}, z] + 2*Zeta[3]) + eps^2*((-7*Pi^4)/90 - (2*Pi^2*HPL[{2}, z])/3 - (2*Pi^2*HPL[{-1, 0}, z])/3 + 8*HPL[{-1, 3}, z] + 8*HPL[{2, 2}, z] + 8*HPL[{-1, 2, 0}, z] + 16*HPL[{-1, 2, 1}, z] + 4*HPL[{2, 0, 0}, z] + 8*HPL[{2, 1, 0}, z] + 16*HPL[{2, 1, 1}, z] + 4*HPL[{-1, 0, 0, 0}, z] - 8*HPL[{-1}, z]*Zeta[3]))
}


==> integrated_splitting_functions_fragmenting_jet_in_mi.m <==
(* ::Package:: *)

(* the integrals of the triple-collinear splitting functions for the fragmenting jet function as they enter eq. (45) in terms of master integrals *)


(* the corresponding master integrals are given in insert_mi_fragmenting_jet.m *)


(* z indicates which momentum fraction is measured, i.e. qzqqCF is the CF color 
structure of the integral where the momentum fraction of the quark is measured. *)


(* the normalization is such that e.g. 
Integrate[qzqbarprimeqprime /. {(replacement in insert_mi_fragmenting_jet.m)},{z,0,1}]
gives
(2(1-eps)^2(2-4 eps+eps^2))/(eps^2(3-2eps))*Gamma[1-eps]^3/((1-2 eps)Gamma[3-3eps])
which is the right-hand side of the first line of (C1) except for the factor (alphaS^2) CF TF/(4 Pi)^2 mu^(4 eps)/s^(1+2 eps)
*)


qzggCF = ((2*(-2 + 8*eps - 9*eps^2 - 3*eps^3 + 10*eps^4 - 4*eps^5 - 2*z + 
         8*eps*z - 7*eps^2*z + 3*eps^3*z - 10*eps^4*z + 4*eps^5*z - 2*z^2 + 
         8*eps*z^2 - 8*eps^2*z^2)*YC[1, 1])/(eps^2*(-1 + z)) - 
      2*(1 - 2*eps^2 + eps^3 + z - 2*eps^2*z + eps^3*z - 2*z^2)*
       YC[s[1, 2]^(-1), 0] + (2*z*(-1 + eps - 2*eps*z - z^2 + eps*z^2)*
        YC[1/(s[1, 2]*s[1, 3]*s[2, 4]), -1])/(-1 + z) + 
      4*z^3*YC[1/(s[1, 2]*s[2, 4]*s[2, 3, 4]), 0] + 
      4*z^3*YC[1/(s[1, 2]*s[3, 4]*s[2, 3, 4]), 0])/2
 
qzggCA = (-(((9 - 34*eps + 39*eps^2 - 6*eps^3 - 14*eps^4 + 6*eps^5 + 
          6*eps*z - 19*eps^2*z + 24*eps^4*z - 12*eps^5*z + 9*z^2 - 
          34*eps*z^2 + 42*eps^2*z^2 - 14*eps^3*z^2 - 10*eps^4*z^2 + 
          6*eps^5*z^2 - 6*z^3 + 28*eps*z^3 - 40*eps^2*z^3 + 16*eps^3*z^3)*
         YC[1, 1])/(eps^2*(-3 + 2*eps)*(-1 + z)^2)) + 
      ((-eps + 3*eps^2 - 2*eps^3 + 2*eps*z + 2*z^2 - 2*eps*z^2 - eps^2*z^2 + 
         2*eps^3*z^2 - 2*z^3 + 4*eps*z^3)*YC[s[1, 2]^(-1), 0])/
       ((-1 + 2*eps)*(-1 + z)) - (-1 + eps - 2*eps*z - z^2 + eps*z^2)*
       YC[1/(s[1, 2]*s[2, 3]*s[3, 4]), -1] + 
      2*z^3*YC[1/(s[1, 2]*s[3, 4]*s[2, 3, 4]), 0] + 
      ((-2*(-2 + 8*eps - 9*eps^2 - 3*eps^3 + 10*eps^4 - 4*eps^5 - 2*z + 
           8*eps*z - 7*eps^2*z + 3*eps^3*z - 10*eps^4*z + 4*eps^5*z - 2*z^2 + 
           8*eps*z^2 - 8*eps^2*z^2)*YC[1, 1])/(eps^2*(-1 + z)) + 
        2*(1 - 2*eps^2 + eps^3 + z - 2*eps^2*z + eps^3*z - 2*z^2)*
         YC[s[1, 2]^(-1), 0] - (2*z*(-1 + eps - 2*eps*z - z^2 + eps*z^2)*
          YC[1/(s[1, 2]*s[1, 3]*s[2, 4]), -1])/(-1 + z) - 
        4*z^3*YC[1/(s[1, 2]*s[2, 4]*s[2, 3, 4]), 0] - 
        4*z^3*YC[1/(s[1, 2]*s[3, 4]*s[2, 3, 4]), 0])/2)/2
 
qgzgCF = -((-4 + 28*eps - 36*eps^2 - 8*eps^3 + 16*z - 80*eps*z + 
         101*eps^2*z - 8*eps^3*z + eps^4*z - 14*z^2 + 61*eps*z^2 - 
         73*eps^2*z^2 + 11*eps^3*z^2 + eps^4*z^2 + 4*z^3 - 16*eps*z^3 + 
         16*eps^2*z^3)*YC[1, 1])/(2*eps^2*(-1 + z)*z) + 
     ((-2 + 12*eps - 16*eps^2 - 2*z + 16*eps*z - 30*eps^2*z + 24*eps^3*z + 
        8*eps*z^2 - 29*eps^2*z^2 + 20*eps^3*z^2 + 2*z^3 - 12*eps*z^3 + 
        16*eps^2*z^3)*YC[s[1, 2]^(-1), 0])/((-1 + 2*eps)*(-1 + 4*eps)*z) + 
     ((-1 + z)*(-2 + 2*z - z^2 + eps*z^2)*YC[1/(s[1, 2]*s[2, 3]*s[3, 4]), 
        -1])/z - (2*(1 - 4*eps - 2*z + 7*eps*z + 3*z^2 - 14*eps*z^2 - 2*z^3 + 
        7*eps*z^3)*YC[1/(s[1, 3]*s[1, 2, 4]), 0])/((-1 + 4*eps)*z) - 
     2*(-1 + z)^3*YC[1/(s[2, 3]*s[2, 4]*s[1, 2, 4]), 0] - 
     2*(-1 + z)^3*YC[1/(s[1, 2]*s[3, 4]*s[1, 3, 4]), 0]
 
qgzgCA = (((-4 + 28*eps - 36*eps^2 - 8*eps^3 + 16*z - 80*eps*z + 
         101*eps^2*z - 8*eps^3*z + eps^4*z - 14*z^2 + 61*eps*z^2 - 
         73*eps^2*z^2 + 11*eps^3*z^2 + eps^4*z^2 + 4*z^3 - 16*eps*z^3 + 
         16*eps^2*z^3)*YC[1, 1])/(2*eps^2*(-1 + z)*z) - 
      ((-6 - 4*eps + 162*eps^2 - 396*eps^3 + 246*eps^4 + 60*eps^5 - 
         24*eps^6 + 16*eps^7 - 12*z + 71*eps*z - 130*eps^2*z + 55*eps^3*z + 
         8*eps^4*z + 100*eps^5*z - 112*eps^6*z + 32*eps^7*z + 6*z^2 + 
         6*eps*z^2 - 168*eps^2*z^2 + 384*eps^3*z^2 - 192*eps^4*z^2 - 
         96*eps^5*z^2 + 6*z^3 - 29*eps*z^3 + 46*eps^2*z^3 + 65*eps^3*z^3 - 
         216*eps^4*z^3 - 28*eps^5*z^3 + 400*eps^6*z^3 - 256*eps^7*z^3 - 
         6*z^4 + 40*eps*z^4 - 126*eps^2*z^4 + 132*eps^3*z^4 + 58*eps^4*z^4 - 
         36*eps^5*z^4 - 264*eps^6*z^4 + 208*eps^7*z^4)*YC[1, 1])/
       (3*eps^2*(-1 + 2*eps)*(-1 + z)*z*(1 + z)) - 
      ((-12 - 8*eps + 252*eps^2 - 528*eps^3 + 300*eps^4 + 24*eps^5 - 
         48*eps^6 + 32*eps^7 - 14*eps*z + 37*eps^2*z + 56*eps^3*z - 
         287*eps^4*z + 374*eps^5*z - 224*eps^6*z + 64*eps^7*z + 6*z^2 + 
         33*eps*z^2 - 258*eps^2*z^2 + 423*eps^3*z^2 - 132*eps^4*z^2 - 
         84*eps^5*z^2 - 6*z^3 + 47*eps*z^3 - 55*eps^2*z^3 + 7*eps^3*z^3 - 
         69*eps^4*z^3 - 218*eps^5*z^3 + 800*eps^6*z^3 - 512*eps^7*z^3 + 
         8*eps*z^4 - 108*eps^2*z^4 + 168*eps^3*z^4 + 116*eps^4*z^4 - 
         72*eps^5*z^4 - 528*eps^6*z^4 + 416*eps^7*z^4)*YC[1, 1])/
       (6*eps^2*(-1 + 2*eps)*(-1 + z)*z*(1 + z)) - 
      (16*(-1 + eps)*(1 + 2*eps)^2*(-2 + 3*eps)*z^2*YC[1, 2])/(3*(1 + z)) - 
      (16*(-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)^2*z^2*YC[1, 3])/(3*(1 + z)) - 
      ((-2 + 12*eps - 16*eps^2 - 2*z + 16*eps*z - 30*eps^2*z + 24*eps^3*z + 
         8*eps*z^2 - 29*eps^2*z^2 + 20*eps^3*z^2 + 2*z^3 - 12*eps*z^3 + 
         16*eps^2*z^3)*YC[s[1, 2]^(-1), 0])/((-1 + 2*eps)*(-1 + 4*eps)*z) - 
      ((18 - 130*eps + 348*eps^2 - 408*eps^3 + 174*eps^4 + 12*eps^5 - 
         24*eps^6 + 16*eps^7 + 6*z - 66*eps*z + 216*eps^2*z - 228*eps^3*z - 
         78*eps^4*z + 276*eps^5*z - 168*eps^6*z + 48*eps^7*z + 15*z^2 - 
         96*eps*z^2 + 222*eps^2*z^2 - 192*eps^3*z^2 - 54*eps^4*z^2 + 
         228*eps^5*z^2 - 168*eps^6*z^2 + 48*eps^7*z^2 + 4*eps*z^3 + 
         30*eps^2*z^3 - 132*eps^3*z^3 + 134*eps^4*z^3 + 36*eps^5*z^3 - 
         120*eps^6*z^3 + 48*eps^7*z^3)*YC[s[1, 2]^(-1), 0])/
       (3*(-1 + 2*eps)^3*z) - ((6 - 20*eps - 178*eps^2 + 1044*eps^3 - 
         1830*eps^4 + 924*eps^5 + 264*eps^6 - 112*eps^7 + 64*eps^8 - 24*z + 
         270*eps*z - 1206*eps^2*z + 2640*eps^3*z - 2682*eps^4*z + 
         516*eps^5*z + 1080*eps^6*z - 720*eps^7*z + 192*eps^8*z - 3*z^2 + 
         36*eps*z^2 - 219*eps^2*z^2 + 690*eps^3*z^2 - 990*eps^4*z^2 + 
         252*eps^5*z^2 + 792*eps^6*z^2 - 720*eps^7*z^2 + 192*eps^8*z^2 - 
         6*z^3 + 56*eps*z^3 - 230*eps^2*z^3 + 588*eps^3*z^3 - 854*eps^4*z^3 + 
         500*eps^5*z^3 + 264*eps^6*z^3 - 528*eps^7*z^3 + 192*eps^8*z^3)*
        YC[s[1, 2]^(-1), 0])/(3*(-1 + 2*eps)^3*(-1 + 4*eps)*z) - 
      (16*(-1 + eps)^3*eps*(1 + 2*eps)^2*z^2*YC[s[1, 2]^(-1), 1])/
       (3*(-1 + 2*eps)^2) - (16*(-1 + eps)^2*eps*(1 + 2*eps)^2*z^2*
        YC[s[1, 2]^(-1), 2])/(3*(-1 + 2*eps)) - 
      (16*(-1 + eps)*eps*(1 + 2*eps)^2*z^2*YC[s[1, 2]^(-1), 3])/3 - 
      (-2 + 2*z - z^2 + eps*z^2)*YC[1/(s[1, 2]*s[1, 3]*s[2, 4]), -1] - 
      ((-1 + z)*(-2 + 2*z - z^2 + eps*z^2)*YC[1/(s[1, 2]*s[2, 3]*s[3, 4]), 
         -1])/z + (16*(-1 + eps)*(-1 + 2*eps)*(1 + 2*eps)^2*z^2*
        YC[s[1, 2, 4]^(-1), 4])/3 + (16*(-1 + eps)*(1 + 2*eps)^2*
        (-5 + 21*eps - 31*eps^2 + 16*eps^3)*z^2*YC[s[1, 2]/s[1, 2, 4], 2])/
       (3*(-1 + 2*eps)^2*(1 + z)) + (16*(-1 + eps)*(1 + 2*eps)^2*
        (4 - 11*eps + 8*eps^2)*z^2*YC[s[1, 2]/s[1, 2, 4], 3])/
       (3*(-1 + 2*eps)*(1 + z)) + (16*(-1 + eps)*(1 + 2*eps)^2*(-3 + 4*eps)*
        z^2*YC[s[1, 2]/s[1, 2, 4], 4])/(3*(1 + z)) + 
      ((8 - 30*eps - 3*z + 15*eps*z + 4*eps^2*z + 5*z^2 - 19*eps*z^2 + 
         4*eps^2*z^2)*YC[1/(s[1, 3]*s[1, 2, 4]), 0])/(-1 + 4*eps) + 
      (2*(1 - 4*eps - 2*z + 7*eps*z + 3*z^2 - 14*eps*z^2 - 2*z^3 + 7*eps*z^3)*
        YC[1/(s[1, 3]*s[1, 2, 4]), 0])/((-1 + 4*eps)*z) - 
      (-2 - 2*z - z^2 + eps*z^2)*YC[1/(s[1, 2]*s[1, 3]*s[1, 2, 4]), -1] - 
      (16*(-1 + eps)^3*(1 + 2*eps)^2*z^2*YC[s[1, 3]/s[1, 2, 4], 2])/
       (3*(-1 + 2*eps)^2*(1 + z)) - (16*(-1 + eps)^2*(1 + 2*eps)^2*z^2*
        YC[s[1, 3]/s[1, 2, 4], 3])/(3*(-1 + 2*eps)*(1 + z)) - 
      (16*(-1 + eps)*(1 + 2*eps)^2*z^2*YC[s[1, 3]/s[1, 2, 4], 4])/
       (3*(1 + z)) - (-2 + 2*z - z^2 + eps*z^2)*
       YC[1/(s[1, 2]*s[2, 3]*s[1, 2, 4]), -1] + 
      2*(-1 + z)^3*YC[1/(s[2, 3]*s[2, 4]*s[1, 2, 4]), 0])/2
 
qzqbarprimeqprime = (-2*(-1 + eps)*(1 - 2*eps + eps^2 - 2*eps^2*z + z^2 - 
       2*eps*z^2 + eps^2*z^2)*YC[1, 1])/(eps*(-3 + 2*eps)*(-1 + z)^2)
 
qqbarprimezqprime = -((-4 + 26*eps - 58*eps^2 + 44*eps^3 + 8*eps^4 - 
         16*eps^5 - 11*z + 54*eps*z - 77*eps^2*z - 6*eps^3*z + 88*eps^4*z - 
         48*eps^5*z - 11*z^2 + 54*eps*z^2 - 77*eps^2*z^2 - 6*eps^3*z^2 + 
         88*eps^4*z^2 - 48*eps^5*z^2 - 4*z^3 + 50*eps*z^3 - 34*eps^2*z^3 - 
         92*eps^3*z^3 - 56*eps^4*z^3 + 208*eps^5*z^3)*YC[1, 1])/
      (3*eps*(-1 + 2*eps)*z*(1 + z)) - (8*(1 + 2*eps)^2*(-2 + 3*eps)*z^2*
       YC[1, 2])/(3*(1 + z)) - (8*(-1 + 2*eps)*(1 + 2*eps)^2*z^2*YC[1, 3])/
      (3*(1 + z)) - (2*(-1 + eps)*(-2*eps + 11*eps^2 - 18*eps^3 + 4*eps^4 + 
        8*eps^5 + 3*z - 18*eps*z + 33*eps^2*z - 6*eps^3*z - 36*eps^4*z + 
        24*eps^5*z + 3*z^2 - 18*eps*z^2 + 33*eps^2*z^2 - 6*eps^3*z^2 - 
        36*eps^4*z^2 + 24*eps^5*z^2 + 2*eps*z^3 + 19*eps^2*z^3 - 
        30*eps^3*z^3 - 12*eps^4*z^3 + 24*eps^5*z^3)*YC[s[1, 2]^(-1), 0])/
      (3*(-1 + 2*eps)^3*z) - (8*(-1 + eps)^2*eps*(1 + 2*eps)^2*z^2*
       YC[s[1, 2]^(-1), 1])/(3*(-1 + 2*eps)^2) - 
     (8*(-1 + eps)*eps*(1 + 2*eps)^2*z^2*YC[s[1, 2]^(-1), 2])/
      (3*(-1 + 2*eps)) - (8*eps*(1 + 2*eps)^2*z^2*YC[s[1, 2]^(-1), 3])/3 + 
     (8*(-1 + 2*eps)*(1 + 2*eps)^2*z^2*YC[s[1, 2, 4]^(-1), 4])/3 + 
     (8*(1 + 2*eps)^2*(-5 + 21*eps - 31*eps^2 + 16*eps^3)*z^2*
       YC[s[1, 2]/s[1, 2, 4], 2])/(3*(-1 + 2*eps)^2*(1 + z)) + 
     (8*(1 + 2*eps)^2*(4 - 11*eps + 8*eps^2)*z^2*YC[s[1, 2]/s[1, 2, 4], 3])/
      (3*(-1 + 2*eps)*(1 + z)) + (8*(1 + 2*eps)^2*(-3 + 4*eps)*z^2*
       YC[s[1, 2]/s[1, 2, 4], 4])/(3*(1 + z)) - 
     (8*(-1 + eps)^2*(1 + 2*eps)^2*z^2*YC[s[1, 3]/s[1, 2, 4], 2])/
      (3*(-1 + 2*eps)^2*(1 + z)) - (8*(-1 + eps)*(1 + 2*eps)^2*z^2*
       YC[s[1, 3]/s[1, 2, 4], 3])/(3*(-1 + 2*eps)*(1 + z)) - 
     (8*(1 + 2*eps)^2*z^2*YC[s[1, 3]/s[1, 2, 4], 4])/(3*(1 + z))
 
qzqbarq = -(((1 - 5*eps + 15*eps^2 - 17*eps^3 + 6*eps^4 + 2*eps*z - 
         23*eps^2*z + 36*eps^3*z - 12*eps^4*z + z^2 - 5*eps*z^2 + 
         16*eps^2*z^2 - 19*eps^3*z^2 + 6*eps^4*z^2)*YC[1, 1])/
       (eps^2*(-1 + z)^2)) + ((1 - 5*eps + 8*eps^2 - 4*eps^3 + 2*eps*z - 
        2*eps^2*z + 2*eps^3*z + z^2 + 2*eps*z^2 - 6*eps^2*z^2 + 2*eps^3*z^2)*
       YC[s[1, 2]^(-1), 0])/((-1 + 2*eps)*(-1 + z)) + 
     (z*(-1 + eps - 2*eps*z - z^2 + eps*z^2)*
       YC[1/(s[1, 2]*s[2, 3]*s[1, 2, 4]), -1])/(-1 + z)
 
qqbarzq = (-2*(-1 + eps)*(4 - 11*eps + 4*eps^2)*YC[1, 1] + 
      2*(-2 + eps)*(-1 + eps)*eps*(1 + z)*YC[s[1, 2]^(-1), 0] - 
      2*(-1 + eps + 2*eps*z - z^2 + eps*z^2)*YC[1/(s[1, 3]*s[1, 2, 4]), 0] + 
      (2*z*(-1 + eps + 2*eps*z - z^2 + eps*z^2)*
        YC[1/(s[1, 2]*s[1, 3]*s[1, 2, 4]), -1])/(1 + z))/2


==> matching_fragmenting_quark_jet_order2.m <==
(* ::Package:: *)

(* what is given here are the contents of the brackets in eq. 56, 61, 64 and T_F*g_{q q'}^(2) in eq. 63*)


matchingCoefficientFragmentingQuarkJetMeasureqOrder2 = 
    (170*CA*DiracDelta[sDivmu2])/27 + 34*CF*DiracDelta[sDivmu2] - 
     (8*CA*Pi^2*DiracDelta[sDivmu2])/9 - (5*CF*Pi^2*DiracDelta[sDivmu2])/2 - 
     (88*TF*DiracDelta[sDivmu2])/9 - (76*nf*TF*DiracDelta[sDivmu2])/27 - 
     (4*Pi^2*TF*DiracDelta[sDivmu2])/3 + (4*nf*Pi^2*TF*DiracDelta[sDivmu2])/
      9 + (5*CF*Pi^2*DiracDelta[sDivmu2])/(6*(-1 + z)) - 
     (214*TF*DiracDelta[sDivmu2])/(27*z) + (638*CA*z*DiracDelta[sDivmu2])/
      27 - 34*CF*z*DiracDelta[sDivmu2] - (2*CA*Pi^2*z*DiracDelta[sDivmu2])/
      9 + (13*CF*Pi^2*z*DiracDelta[sDivmu2])/6 - 
     (32*TF*z*DiracDelta[sDivmu2])/9 - (148*nf*TF*z*DiracDelta[sDivmu2])/27 - 
     2*Pi^2*TF*z*DiracDelta[sDivmu2] + (4*nf*Pi^2*TF*z*DiracDelta[sDivmu2])/
      9 + (574*TF*z^2*DiracDelta[sDivmu2])/27 - 
     (17*CF*Pi^2*z^2*DiracDelta[sDivmu2])/(6*(-1 + z)) + 
     (2428*CA*DiracDelta[sDivmu2]*DiracDelta[-1 + z])/81 - 
     (67*CA*Pi^2*DiracDelta[sDivmu2]*DiracDelta[-1 + z])/18 - 
     (CA*Pi^4*DiracDelta[sDivmu2]*DiracDelta[-1 + z])/9 + 
     (7*CF*Pi^4*DiracDelta[sDivmu2]*DiracDelta[-1 + z])/30 - 
     (656*nf*TF*DiracDelta[sDivmu2]*DiracDelta[-1 + z])/81 + 
     (10*nf*Pi^2*TF*DiracDelta[sDivmu2]*DiracDelta[-1 + z])/9 + 
     2*CF*DiracDelta[sDivmu2]*HPL[{0}, z] - 40*TF*DiracDelta[sDivmu2]*
      HPL[{0}, z] + (4*Pi^2*TF*DiracDelta[sDivmu2]*HPL[{0}, z])/3 - 
     (5*CF*Pi^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(3*(1 - z)) - 
     (214*CA*DiracDelta[sDivmu2]*HPL[{0}, z])/(9*(-1 + z)) + 
     (16*CF*DiracDelta[sDivmu2]*HPL[{0}, z])/(-1 + z) + 
     (2*CA*Pi^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(3*(-1 + z)) + 
     (CF*Pi^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(3*(-1 + z)) + 
     (44*nf*TF*DiracDelta[sDivmu2]*HPL[{0}, z])/(9*(-1 + z)) - 
     (28*TF*DiracDelta[sDivmu2]*HPL[{0}, z])/(9*z) + 
     18*CF*z*DiracDelta[sDivmu2]*HPL[{0}, z] - 36*TF*z*DiracDelta[sDivmu2]*
      HPL[{0}, z] + (4*Pi^2*TF*z*DiracDelta[sDivmu2]*HPL[{0}, z])/3 + 
     (86*CA*z*DiracDelta[sDivmu2]*HPL[{0}, z])/(3*(-1 + z)) - 
     (12*CF*z*DiracDelta[sDivmu2]*HPL[{0}, z])/(-1 + z) - 
     (16*nf*TF*z*DiracDelta[sDivmu2]*HPL[{0}, z])/(3*(-1 + z)) - 
     (124*TF*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/9 - 
     (7*CF*Pi^2*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(3*(1 - z)) - 
     (160*CA*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(9*(-1 + z)) + 
     (8*CF*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(-1 + z) + 
     (2*CA*Pi^2*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(3*(-1 + z)) + 
     (CF*Pi^2*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(-1 + z) + 
     (44*nf*TF*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(9*(-1 + z)) - 
     (22*CA*DiracDelta[sDivmu2]*HPL[{1}, z])/9 + 22*CF*DiracDelta[sDivmu2]*
      HPL[{1}, z] + (8*CF*Pi^2*DiracDelta[sDivmu2]*HPL[{1}, z])/3 + 
     (80*TF*DiracDelta[sDivmu2]*HPL[{1}, z])/3 - 
     (16*nf*TF*DiracDelta[sDivmu2]*HPL[{1}, z])/9 + 
     (2*CA*Pi^2*DiracDelta[sDivmu2]*HPL[{1}, z])/(-1 + z) + 
     (14*CF*Pi^2*DiracDelta[sDivmu2]*HPL[{1}, z])/(3*(-1 + z)) + 
     (28*TF*DiracDelta[sDivmu2]*HPL[{1}, z])/(9*z) + 
     (308*CA*z*DiracDelta[sDivmu2]*HPL[{1}, z])/9 - 
     24*CF*z*DiracDelta[sDivmu2]*HPL[{1}, z] + 
     (8*CF*Pi^2*z*DiracDelta[sDivmu2]*HPL[{1}, z])/3 - 
     (56*TF*z*DiracDelta[sDivmu2]*HPL[{1}, z])/3 - 
     (64*nf*TF*z*DiracDelta[sDivmu2]*HPL[{1}, z])/9 - 
     (100*TF*z^2*DiracDelta[sDivmu2]*HPL[{1}, z])/9 + 
     (2*CA*Pi^2*z^2*DiracDelta[sDivmu2]*HPL[{1}, z])/(3*(-1 + z)) - 
     (22*CF*Pi^2*z^2*DiracDelta[sDivmu2]*HPL[{1}, z])/(3*(-1 + z)) - 
     4*CA*DiracDelta[sDivmu2]*HPL[{2}, z] + 4*TF*DiracDelta[sDivmu2]*
      HPL[{2}, z] + (6*CF*DiracDelta[sDivmu2]*HPL[{2}, z])/(1 - z) - 
     (6*CF*DiracDelta[sDivmu2]*HPL[{2}, z])/(-1 + z) - 
     (16*TF*DiracDelta[sDivmu2]*HPL[{2}, z])/(3*z) - 
     4*CA*z*DiracDelta[sDivmu2]*HPL[{2}, z] + 16*TF*z*DiracDelta[sDivmu2]*
      HPL[{2}, z] - (4*CF*z*DiracDelta[sDivmu2]*HPL[{2}, z])/(1 - z) + 
     (8*CF*z*DiracDelta[sDivmu2]*HPL[{2}, z])/(-1 + z) + 
     (16*TF*z^2*DiracDelta[sDivmu2]*HPL[{2}, z])/3 + 
     (10*CF*z^2*DiracDelta[sDivmu2]*HPL[{2}, z])/(1 - z) + 
     (22*CF*z^2*DiracDelta[sDivmu2]*HPL[{2}, z])/(-1 + z) + 
     4*CF*DiracDelta[sDivmu2]*HPL[{3}, z] - 16*TF*DiracDelta[sDivmu2]*
      HPL[{3}, z] + 4*CF*z*DiracDelta[sDivmu2]*HPL[{3}, z] - 
     16*TF*z*DiracDelta[sDivmu2]*HPL[{3}, z] - 
     (24*CF*z^2*DiracDelta[sDivmu2]*HPL[{3}, z])/(-1 + z) - 
     2*TF*DiracDelta[sDivmu2]*HPL[{0, 0}, z] + 
     (2*CF*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(1 - z) - 
     (35*CA*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(3*(-1 + z)) + 
     (26*CF*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(-1 + z) + 
     (4*nf*TF*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(3*(-1 + z)) + 
     (16*TF*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(3*z) - 
     10*TF*z*DiracDelta[sDivmu2]*HPL[{0, 0}, z] - 
     (12*CF*z*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(1 - z) + 
     (4*CA*z*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(-1 + z) - 
     (40*CF*z*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(-1 + z) - 
     (2*CF*z^2*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(1 - z) + 
     (CA*z^2*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(3*(-1 + z)) - 
     (16*CF*z^2*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(-1 + z) + 
     (4*nf*TF*z^2*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(3*(-1 + z)) - 
     (10*CF*DiracDelta[sDivmu2]*HPL[{1, 0}, z])/(1 - z) + 
     (2*CF*DiracDelta[sDivmu2]*HPL[{1, 0}, z])/(-1 + z) + 
     (32*CF*z*DiracDelta[sDivmu2]*HPL[{1, 0}, z])/(1 - z) + 
     (8*CF*z*DiracDelta[sDivmu2]*HPL[{1, 0}, z])/(-1 + z) - 
     (10*CF*z^2*DiracDelta[sDivmu2]*HPL[{1, 0}, z])/(1 - z) + 
     (2*CF*z^2*DiracDelta[sDivmu2]*HPL[{1, 0}, z])/(-1 + z) + 
     (22*CA*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/3 + 
     4*TF*DiracDelta[sDivmu2]*HPL[{1, 1}, z] - 
     (8*nf*TF*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/3 + 
     (16*TF*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/(3*z) + 
     (22*CA*z*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/3 - 
     4*TF*z*DiracDelta[sDivmu2]*HPL[{1, 1}, z] - 
     (8*nf*TF*z*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/3 - 
     (16*TF*z^2*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/3 - 
     (8*CF*DiracDelta[sDivmu2]*HPL[{1, 2}, z])/(1 - z) - 
     (4*CA*DiracDelta[sDivmu2]*HPL[{1, 2}, z])/(-1 + z) - 
     (16*CF*DiracDelta[sDivmu2]*HPL[{1, 2}, z])/(-1 + z) - 
     (8*CF*z^2*DiracDelta[sDivmu2]*HPL[{1, 2}, z])/(1 - z) - 
     (4*CA*z^2*DiracDelta[sDivmu2]*HPL[{1, 2}, z])/(-1 + z) - 
     (16*CF*z^2*DiracDelta[sDivmu2]*HPL[{1, 2}, z])/(-1 + z) - 
     (12*CF*DiracDelta[sDivmu2]*HPL[{2, 0}, z])/(1 - z) + 
     (4*CA*DiracDelta[sDivmu2]*HPL[{2, 0}, z])/(-1 + z) - 
     (20*CF*z^2*DiracDelta[sDivmu2]*HPL[{2, 0}, z])/(1 - z) + 
     (4*CA*z^2*DiracDelta[sDivmu2]*HPL[{2, 0}, z])/(-1 + z) - 
     (8*CF*z^2*DiracDelta[sDivmu2]*HPL[{2, 0}, z])/(-1 + z) + 
     8*TF*DiracDelta[sDivmu2]*HPL[{2, 1}, z] - 
     (12*CF*DiracDelta[sDivmu2]*HPL[{2, 1}, z])/(1 - z) - 
     (28*CF*DiracDelta[sDivmu2]*HPL[{2, 1}, z])/(-1 + z) + 
     8*TF*z*DiracDelta[sDivmu2]*HPL[{2, 1}, z] - 
     (4*CF*z^2*DiracDelta[sDivmu2]*HPL[{2, 1}, z])/(1 - z) - 
     (12*CF*z^2*DiracDelta[sDivmu2]*HPL[{2, 1}, z])/(-1 + z) + 
     20*TF*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] + 
     (4*CF*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(1 - z) - 
     (10*CA*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(-1 + z) + 
     (34*CF*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(-1 + z) + 
     20*TF*z*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] + 
     (12*CF*z^2*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(1 - z) - 
     (10*CA*z^2*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(-1 + z) + 
     (62*CF*z^2*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(-1 + z) - 
     (4*CF*DiracDelta[sDivmu2]*HPL[{1, 0, 0}, z])/(-1 + z) - 
     (4*CF*z^2*DiracDelta[sDivmu2]*HPL[{1, 0, 0}, z])/(-1 + z) - 
     (8*CF*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z])/(1 - z) + 
     (4*CA*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z])/(-1 + z) - 
     (24*CF*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z])/(-1 + z) - 
     (8*CF*z^2*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z])/(1 - z) + 
     (4*CA*z^2*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z])/(-1 + z) - 
     (24*CF*z^2*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z])/(-1 + z) + 
     24*CF*DiracDelta[sDivmu2]*HPL[{1, 1, 1}, z] + 
     24*CF*z*DiracDelta[sDivmu2]*HPL[{1, 1, 1}, z] + 
     (40*CA*PlusDistribution[sDivmu2^(-1)])/9 - 
     24*CF*PlusDistribution[sDivmu2^(-1)] + 
     (2*CA*Pi^2*PlusDistribution[sDivmu2^(-1)])/3 + 
     4*CF*Pi^2*PlusDistribution[sDivmu2^(-1)] - 
     (80*TF*PlusDistribution[sDivmu2^(-1)])/3 + 
     (16*nf*TF*PlusDistribution[sDivmu2^(-1)])/9 + 
     (4*Pi^2*TF*PlusDistribution[sDivmu2^(-1)])/3 - 
     (28*TF*PlusDistribution[sDivmu2^(-1)])/(9*z) - 
     (308*CA*z*PlusDistribution[sDivmu2^(-1)])/9 + 
     24*CF*z*PlusDistribution[sDivmu2^(-1)] + 
     (2*CA*Pi^2*z*PlusDistribution[sDivmu2^(-1)])/3 + 
     4*CF*Pi^2*z*PlusDistribution[sDivmu2^(-1)] + 
     (56*TF*z*PlusDistribution[sDivmu2^(-1)])/3 + 
     (64*nf*TF*z*PlusDistribution[sDivmu2^(-1)])/9 + 
     (4*Pi^2*TF*z*PlusDistribution[sDivmu2^(-1)])/3 + 
     (100*TF*z^2*PlusDistribution[sDivmu2^(-1)])/9 - 
     (808*CA*DiracDelta[-1 + z]*PlusDistribution[sDivmu2^(-1)])/27 + 
     (22*CA*Pi^2*DiracDelta[-1 + z]*PlusDistribution[sDivmu2^(-1)])/9 + 
     (224*nf*TF*DiracDelta[-1 + z]*PlusDistribution[sDivmu2^(-1)])/27 - 
     (8*nf*Pi^2*TF*DiracDelta[-1 + z]*PlusDistribution[sDivmu2^(-1)])/9 + 
     4*CA*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     4*TF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (2*CF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 - z) + 
     (18*CF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) + 
     (16*TF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(3*z) + 
     4*CA*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     16*TF*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (12*CF*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 - z) - 
     (32*CF*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) - 
     (16*TF*z^2*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/3 - 
     (2*CF*z^2*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 - z) - 
     (10*CF*z^2*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) - 
     (22*CA*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/3 - 
     4*TF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (8*nf*TF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/3 - 
     (16*TF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/(3*z) - 
     (22*CA*z*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/3 + 
     4*TF*z*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (8*nf*TF*z*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/3 + 
     (16*TF*z^2*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/3 + 
     4*CF*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] - 
     8*TF*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*CF*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) + 
     4*CF*z*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] - 
     8*TF*z*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] + 
     16*TF*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (4*CF*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 - z) - 
     (4*CA*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) + 
     (20*CF*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) + 
     16*TF*z*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (12*CF*z^2*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 - z) - 
     (4*CA*z^2*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) + 
     (44*CF*z^2*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) + 
     (8*CF*HPL[{1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) + 
     (8*CF*z^2*HPL[{1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(-1 + z) - 
     24*CF*HPL[{1, 1}, z]*PlusDistribution[sDivmu2^(-1)] - 
     24*CF*z*HPL[{1, 1}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (808*CA*DiracDelta[sDivmu2]*PlusDistribution[(1 - z)^(-1)])/27 + 
     (22*CA*Pi^2*DiracDelta[sDivmu2]*PlusDistribution[(1 - z)^(-1)])/9 + 
     (224*nf*TF*DiracDelta[sDivmu2]*PlusDistribution[(1 - z)^(-1)])/27 - 
     (8*nf*Pi^2*TF*DiracDelta[sDivmu2]*PlusDistribution[(1 - z)^(-1)])/9 + 
     (268*CA*PlusDistribution[sDivmu2^(-1)]*PlusDistribution[(1 - z)^(-1)])/
      9 - (4*CA*Pi^2*PlusDistribution[sDivmu2^(-1)]*PlusDistribution[
        (1 - z)^(-1)])/3 - (20*CF*Pi^2*PlusDistribution[sDivmu2^(-1)]*
       PlusDistribution[(1 - z)^(-1)])/3 - 
     (80*nf*TF*PlusDistribution[sDivmu2^(-1)]*PlusDistribution[(1 - z)^(-1)])/
      9 + (22*CA*PlusDistribution[Log[sDivmu2]/sDivmu2])/3 + 
     4*TF*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     (8*nf*TF*PlusDistribution[Log[sDivmu2]/sDivmu2])/3 + 
     (16*TF*PlusDistribution[Log[sDivmu2]/sDivmu2])/(3*z) + 
     (22*CA*z*PlusDistribution[Log[sDivmu2]/sDivmu2])/3 - 
     4*TF*z*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     (8*nf*TF*z*PlusDistribution[Log[sDivmu2]/sDivmu2])/3 - 
     (16*TF*z^2*PlusDistribution[Log[sDivmu2]/sDivmu2])/3 + 
     (268*CA*DiracDelta[-1 + z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/9 - 
     (4*CA*Pi^2*DiracDelta[-1 + z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/
      3 - (20*CF*Pi^2*DiracDelta[-1 + z]*PlusDistribution[
        Log[sDivmu2]/sDivmu2])/3 - (80*nf*TF*DiracDelta[-1 + z]*
       PlusDistribution[Log[sDivmu2]/sDivmu2])/9 + 
     8*TF*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     (4*CF*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/(1 - z) + 
     8*TF*z*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     (12*CF*z^2*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/(1 - z) + 
     (16*CF*z^2*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/
      (-1 + z) + 24*CF*HPL[{1}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     24*CF*z*HPL[{1}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     (44*CA*PlusDistribution[(1 - z)^(-1)]*PlusDistribution[
        Log[sDivmu2]/sDivmu2])/3 + (16*nf*TF*PlusDistribution[(1 - z)^(-1)]*
       PlusDistribution[Log[sDivmu2]/sDivmu2])/3 - 
     12*CF*PlusDistribution[Log[sDivmu2]^2/sDivmu2] - 
     12*CF*z*PlusDistribution[Log[sDivmu2]^2/sDivmu2] - 
     (22*CA*DiracDelta[-1 + z]*PlusDistribution[Log[sDivmu2]^2/sDivmu2])/3 + 
     (8*nf*TF*DiracDelta[-1 + z]*PlusDistribution[Log[sDivmu2]^2/sDivmu2])/
      3 + 24*CF*PlusDistribution[(1 - z)^(-1)]*PlusDistribution[
       Log[sDivmu2]^2/sDivmu2] + 8*CF*DiracDelta[-1 + z]*
      PlusDistribution[Log[sDivmu2]^3/sDivmu2] + 
     (268*CA*DiracDelta[sDivmu2]*PlusDistribution[Log[1 - z]/(1 - z)])/9 - 
     (4*CA*Pi^2*DiracDelta[sDivmu2]*PlusDistribution[Log[1 - z]/(1 - z)])/3 - 
     (20*CF*Pi^2*DiracDelta[sDivmu2]*PlusDistribution[Log[1 - z]/(1 - z)])/
      3 - (80*nf*TF*DiracDelta[sDivmu2]*PlusDistribution[Log[1 - z]/(1 - z)])/
      9 - (44*CA*PlusDistribution[sDivmu2^(-1)]*PlusDistribution[
        Log[1 - z]/(1 - z)])/3 + (16*nf*TF*PlusDistribution[sDivmu2^(-1)]*
       PlusDistribution[Log[1 - z]/(1 - z)])/3 + 
     48*CF*PlusDistribution[Log[sDivmu2]/sDivmu2]*PlusDistribution[
       Log[1 - z]/(1 - z)] - (22*CA*DiracDelta[sDivmu2]*
       PlusDistribution[Log[1 - z]^2/(1 - z)])/3 + 
     (8*nf*TF*DiracDelta[sDivmu2]*PlusDistribution[Log[1 - z]^2/(1 - z)])/3 + 
     24*CF*PlusDistribution[sDivmu2^(-1)]*PlusDistribution[
       Log[1 - z]^2/(1 - z)] + 8*CF*DiracDelta[sDivmu2]*
      PlusDistribution[Log[1 - z]^3/(1 - z)] + 8*TF*DiracDelta[sDivmu2]*
      Zeta[3] - (40*CF*DiracDelta[sDivmu2]*Zeta[3])/(3*(1 - z)) + 
     (10*CA*DiracDelta[sDivmu2]*Zeta[3])/(-1 + z) + 
     (152*CF*DiracDelta[sDivmu2]*Zeta[3])/(3*(-1 + z)) + 
     8*TF*z*DiracDelta[sDivmu2]*Zeta[3] - 
     (152*CF*z^2*DiracDelta[sDivmu2]*Zeta[3])/(3*(1 - z)) - 
     (18*CA*z^2*DiracDelta[sDivmu2]*Zeta[3])/(-1 + z) - 
     (32*CF*z^2*DiracDelta[sDivmu2]*Zeta[3])/(3*(-1 + z)) - 
     (110*CA*DiracDelta[sDivmu2]*DiracDelta[-1 + z]*Zeta[3])/9 + 
     (40*nf*TF*DiracDelta[sDivmu2]*DiracDelta[-1 + z]*Zeta[3])/9 + 
     28*CA*DiracDelta[-1 + z]*PlusDistribution[sDivmu2^(-1)]*Zeta[3] + 
     32*CF*DiracDelta[-1 + z]*PlusDistribution[sDivmu2^(-1)]*Zeta[3] + 
     28*CA*DiracDelta[sDivmu2]*PlusDistribution[(1 - z)^(-1)]*Zeta[3] + 
     (160*CF*DiracDelta[sDivmu2]*PlusDistribution[(1 - z)^(-1)]*Zeta[3])/3 - 
     (64*CF*DiracDelta[sDivmu2]*PlusDistribution[(1 - z)^(-1)]*Zeta[3])/
      (3*(1 - z)) + (64*CF*z*DiracDelta[sDivmu2]*PlusDistribution[
        (1 - z)^(-1)]*Zeta[3])/(3*(1 - z))
 
PlusDistribution /: PlusDistribution::usage = "\!\(\*SubsuperscriptBox[\(\
\[Integral]\), \(0\), \(1\)]\)f[x] \
PlusDistribution[\!\(\*FractionBox[\(g[x]\), \
\(x\)]\)]\[DifferentialD]x\[Equal]\!\(\*SubsuperscriptBox[\(\[Integral]\), \
\(0\), \(1\)]\)\!\(\*FractionBox[\(\((f[x] - f[0])\)\\ g[x]\), \
\(x\)]\)\[DifferentialD]x"
 
matchingCoefficientFragmentingQuarkJetMeasuregOrder2 = 
    (-482*CA*DiracDelta[sDivmu2])/9 - 24*CF*DiracDelta[sDivmu2] - 
     4*CA*Pi^2*DiracDelta[sDivmu2] - (16*CF*Pi^2*DiracDelta[sDivmu2])/3 + 
     (2338*CA*DiracDelta[sDivmu2])/(27*z) - (2*CA*Pi^2*DiracDelta[sDivmu2])/
      z + (2*CF*Pi^2*DiracDelta[sDivmu2])/z - (136*CA*z*DiracDelta[sDivmu2])/
      9 + 19*CF*z*DiracDelta[sDivmu2] + (2*CA*Pi^2*z*DiracDelta[sDivmu2])/3 + 
     (CF*Pi^2*z*DiracDelta[sDivmu2])/3 - (538*CA*z^2*DiracDelta[sDivmu2])/
      27 + (8*CA*Pi^2*DiracDelta[sDivmu2]*HPL[{-1}, z])/3 + 
     (8*CA*Pi^2*DiracDelta[sDivmu2]*HPL[{-1}, z])/(3*z) + 
     (4*CA*Pi^2*z*DiracDelta[sDivmu2]*HPL[{-1}, z])/3 + 
     90*CA*DiracDelta[sDivmu2]*HPL[{0}, z] + 3*CF*DiracDelta[sDivmu2]*
      HPL[{0}, z] - (8*CA*Pi^2*DiracDelta[sDivmu2]*HPL[{0}, z])/3 + 
     (16*CF*Pi^2*DiracDelta[sDivmu2]*HPL[{0}, z])/3 + 
     (304*CA*DiracDelta[sDivmu2]*HPL[{0}, z])/(9*z) + 
     (28*CF*DiracDelta[sDivmu2]*HPL[{0}, z])/z - 
     (8*CA*Pi^2*DiracDelta[sDivmu2]*HPL[{0}, z])/(3*z) - 
     (4*CF*Pi^2*DiracDelta[sDivmu2]*HPL[{0}, z])/z + 
     38*CA*z*DiracDelta[sDivmu2]*HPL[{0}, z] - 13*CF*z*DiracDelta[sDivmu2]*
      HPL[{0}, z] - (8*CA*Pi^2*z*DiracDelta[sDivmu2]*HPL[{0}, z])/3 - 
     (8*CF*Pi^2*z*DiracDelta[sDivmu2]*HPL[{0}, z])/3 + 
     (124*CA*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/9 - 
     (38*CA*DiracDelta[sDivmu2]*HPL[{1}, z])/3 + 28*CF*DiracDelta[sDivmu2]*
      HPL[{1}, z] - 8*CF*Pi^2*DiracDelta[sDivmu2]*HPL[{1}, z] - 
     (52*CA*DiracDelta[sDivmu2]*HPL[{1}, z])/(9*z) - 
     (28*CF*DiracDelta[sDivmu2]*HPL[{1}, z])/z + 
     (8*CF*Pi^2*DiracDelta[sDivmu2]*HPL[{1}, z])/z + 
     (32*CA*z*DiracDelta[sDivmu2]*HPL[{1}, z])/3 - 
     12*CF*z*DiracDelta[sDivmu2]*HPL[{1}, z] + 
     4*CF*Pi^2*z*DiracDelta[sDivmu2]*HPL[{1}, z] + 
     (52*CA*z^2*DiracDelta[sDivmu2]*HPL[{1}, z])/9 - 
     8*CA*DiracDelta[sDivmu2]*HPL[{2}, z] + 
     (160*CA*DiracDelta[sDivmu2]*HPL[{2}, z])/(3*z) + 
     (12*CF*DiracDelta[sDivmu2]*HPL[{2}, z])/z - 4*CA*z*DiracDelta[sDivmu2]*
      HPL[{2}, z] - 8*CF*z*DiracDelta[sDivmu2]*HPL[{2}, z] - 
     (16*CA*z^2*DiracDelta[sDivmu2]*HPL[{2}, z])/3 + 
     32*CA*DiracDelta[sDivmu2]*HPL[{3}, z] + 
     (48*CA*DiracDelta[sDivmu2]*HPL[{3}, z])/z - 
     (16*CF*DiracDelta[sDivmu2]*HPL[{3}, z])/z + 40*CA*z*DiracDelta[sDivmu2]*
      HPL[{3}, z] + 16*CA*DiracDelta[sDivmu2]*HPL[{-2, 0}, z] + 
     (16*CA*DiracDelta[sDivmu2]*HPL[{-2, 0}, z])/z + 
     8*CA*z*DiracDelta[sDivmu2]*HPL[{-2, 0}, z] + 4*CA*z*DiracDelta[sDivmu2]*
      HPL[{-1, 0}, z] - 16*CA*DiracDelta[sDivmu2]*HPL[{-1, 2}, z] - 
     (16*CA*DiracDelta[sDivmu2]*HPL[{-1, 2}, z])/z - 
     8*CA*z*DiracDelta[sDivmu2]*HPL[{-1, 2}, z] - 32*CA*DiracDelta[sDivmu2]*
      HPL[{0, 0}, z] - 16*CF*DiracDelta[sDivmu2]*HPL[{0, 0}, z] - 
     (160*CA*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(3*z) - 
     10*CA*z*DiracDelta[sDivmu2]*HPL[{0, 0}, z] + 13*CF*z*DiracDelta[sDivmu2]*
      HPL[{0, 0}, z] - 12*CA*z*DiracDelta[sDivmu2]*HPL[{1, 0}, z] + 
     32*CA*DiracDelta[sDivmu2]*HPL[{1, 1}, z] + 32*CF*DiracDelta[sDivmu2]*
      HPL[{1, 1}, z] - (124*CA*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/(3*z) - 
     (24*CF*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/z - 
     2*CF*z*DiracDelta[sDivmu2]*HPL[{1, 1}, z] + 
     (16*CA*z^2*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/3 - 
     16*CA*DiracDelta[sDivmu2]*HPL[{1, 2}, z] - 8*CF*DiracDelta[sDivmu2]*
      HPL[{1, 2}, z] + (16*CA*DiracDelta[sDivmu2]*HPL[{1, 2}, z])/z + 
     (8*CF*DiracDelta[sDivmu2]*HPL[{1, 2}, z])/z + 8*CA*z*DiracDelta[sDivmu2]*
      HPL[{1, 2}, z] + 4*CF*z*DiracDelta[sDivmu2]*HPL[{1, 2}, z] + 
     16*CA*DiracDelta[sDivmu2]*HPL[{2, 0}, z] + 16*CF*DiracDelta[sDivmu2]*
      HPL[{2, 0}, z] - (16*CA*DiracDelta[sDivmu2]*HPL[{2, 0}, z])/z - 
     (16*CF*DiracDelta[sDivmu2]*HPL[{2, 0}, z])/z - 
     8*CA*z*DiracDelta[sDivmu2]*HPL[{2, 0}, z] - 8*CF*z*DiracDelta[sDivmu2]*
      HPL[{2, 0}, z] - 8*CA*DiracDelta[sDivmu2]*HPL[{2, 1}, z] - 
     40*CF*DiracDelta[sDivmu2]*HPL[{2, 1}, z] - 
     (24*CA*DiracDelta[sDivmu2]*HPL[{2, 1}, z])/z + 
     (48*CF*DiracDelta[sDivmu2]*HPL[{2, 1}, z])/z - 
     20*CA*z*DiracDelta[sDivmu2]*HPL[{2, 1}, z] + 20*CF*z*DiracDelta[sDivmu2]*
      HPL[{2, 1}, z] + 24*CA*DiracDelta[sDivmu2]*HPL[{-1, 0, 0}, z] + 
     (24*CA*DiracDelta[sDivmu2]*HPL[{-1, 0, 0}, z])/z + 
     12*CA*z*DiracDelta[sDivmu2]*HPL[{-1, 0, 0}, z] - 
     40*CA*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] + 20*CF*DiracDelta[sDivmu2]*
      HPL[{0, 0, 0}, z] - (80*CA*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/z - 
     60*CA*z*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] - 
     10*CF*z*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] + 
     24*CA*DiracDelta[sDivmu2]*HPL[{1, 0, 0}, z] - 32*CF*DiracDelta[sDivmu2]*
      HPL[{1, 0, 0}, z] - (24*CA*DiracDelta[sDivmu2]*HPL[{1, 0, 0}, z])/z + 
     (32*CF*DiracDelta[sDivmu2]*HPL[{1, 0, 0}, z])/z - 
     12*CA*z*DiracDelta[sDivmu2]*HPL[{1, 0, 0}, z] + 
     16*CF*z*DiracDelta[sDivmu2]*HPL[{1, 0, 0}, z] - 
     32*CA*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z] + 8*CF*DiracDelta[sDivmu2]*
      HPL[{1, 1, 0}, z] + (32*CA*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z])/z - 
     (8*CF*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z])/z + 
     16*CA*z*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z] - 
     4*CF*z*DiracDelta[sDivmu2]*HPL[{1, 1, 0}, z] + 
     8*CA*DiracDelta[sDivmu2]*HPL[{1, 1, 1}, z] + 40*CF*DiracDelta[sDivmu2]*
      HPL[{1, 1, 1}, z] - (8*CA*DiracDelta[sDivmu2]*HPL[{1, 1, 1}, z])/z - 
     (40*CF*DiracDelta[sDivmu2]*HPL[{1, 1, 1}, z])/z - 
     4*CA*z*DiracDelta[sDivmu2]*HPL[{1, 1, 1}, z] - 
     20*CF*z*DiracDelta[sDivmu2]*HPL[{1, 1, 1}, z] + 
     (44*CA*PlusDistribution[sDivmu2^(-1)])/3 - 
     30*CF*PlusDistribution[sDivmu2^(-1)] - 
     (8*CA*Pi^2*PlusDistribution[sDivmu2^(-1)])/3 + 
     8*CF*Pi^2*PlusDistribution[sDivmu2^(-1)] + 
     (52*CA*PlusDistribution[sDivmu2^(-1)])/(9*z) + 
     (28*CF*PlusDistribution[sDivmu2^(-1)])/z - 
     (20*CF*Pi^2*PlusDistribution[sDivmu2^(-1)])/(3*z) - 
     (32*CA*z*PlusDistribution[sDivmu2^(-1)])/3 + 
     12*CF*z*PlusDistribution[sDivmu2^(-1)] - 
     (4*CA*Pi^2*z*PlusDistribution[sDivmu2^(-1)])/3 - 
     4*CF*Pi^2*z*PlusDistribution[sDivmu2^(-1)] - 
     (52*CA*z^2*PlusDistribution[sDivmu2^(-1)])/9 + 
     8*CA*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (160*CA*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(3*z) - 
     (12*CF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/z + 
     8*CA*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*CA*z^2*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/3 - 
     32*CA*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] - 
     32*CF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (124*CA*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/(3*z) + 
     (24*CF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/z - 
     4*CA*z*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     6*CF*z*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (16*CA*z^2*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/3 + 
     16*CA*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] + 
     24*CF*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*CA*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)])/z - 
     (32*CF*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)])/z + 
     16*CA*z*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] - 
     12*CF*z*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] + 
     16*CA*HPL[{-1, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*CA*HPL[{-1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/z + 
     8*CA*z*HPL[{-1, 0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     32*CA*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     16*CF*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (48*CA*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/z - 
     40*CA*z*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     8*CF*z*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     32*CA*HPL[{1, 0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     16*CF*HPL[{1, 0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (32*CA*HPL[{1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/z + 
     (16*CF*HPL[{1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/z - 
     16*CA*z*HPL[{1, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     8*CF*z*HPL[{1, 0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     16*CA*HPL[{1, 1}, z]*PlusDistribution[sDivmu2^(-1)] - 
     32*CF*HPL[{1, 1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*CA*HPL[{1, 1}, z]*PlusDistribution[sDivmu2^(-1)])/z + 
     (32*CF*HPL[{1, 1}, z]*PlusDistribution[sDivmu2^(-1)])/z + 
     8*CA*z*HPL[{1, 1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     16*CF*z*HPL[{1, 1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     32*CA*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     32*CF*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     (124*CA*PlusDistribution[Log[sDivmu2]/sDivmu2])/(3*z) - 
     (24*CF*PlusDistribution[Log[sDivmu2]/sDivmu2])/z + 
     4*CA*z*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     6*CF*z*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     (16*CA*z^2*PlusDistribution[Log[sDivmu2]/sDivmu2])/3 - 
     16*CA*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     8*CF*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     (16*CA*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/z + 
     (16*CF*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/z - 
     16*CA*z*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     4*CF*z*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     16*CA*HPL[{1}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     32*CF*HPL[{1}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     (16*CA*HPL[{1}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/z - 
     (32*CF*HPL[{1}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2])/z - 
     8*CA*z*HPL[{1}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     16*CF*z*HPL[{1}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     24*CF*PlusDistribution[Log[sDivmu2]^2/sDivmu2] + 
     (24*CF*PlusDistribution[Log[sDivmu2]^2/sDivmu2])/z + 
     12*CF*z*PlusDistribution[Log[sDivmu2]^2/sDivmu2] + 
     8*CA*DiracDelta[sDivmu2]*Zeta[3] - 8*CF*DiracDelta[sDivmu2]*Zeta[3] - 
     (64*CA*DiracDelta[sDivmu2]*Zeta[3])/z + 
     (16*CF*DiracDelta[sDivmu2]*Zeta[3])/z - 40*CA*z*DiracDelta[sDivmu2]*
      Zeta[3] + 4*CF*z*DiracDelta[sDivmu2]*Zeta[3]
 
matchingCoefficientFragmentingQuarkJetMeasureqbarprimeOrder2 = 
    (-88*TF*DiracDelta[sDivmu2])/9 - (4*Pi^2*TF*DiracDelta[sDivmu2])/3 - 
     (214*TF*DiracDelta[sDivmu2])/(27*z) - (32*TF*z*DiracDelta[sDivmu2])/9 - 
     2*Pi^2*TF*z*DiracDelta[sDivmu2] + (574*TF*z^2*DiracDelta[sDivmu2])/27 - 
     40*TF*DiracDelta[sDivmu2]*HPL[{0}, z] + 
     (4*Pi^2*TF*DiracDelta[sDivmu2]*HPL[{0}, z])/3 - 
     (28*TF*DiracDelta[sDivmu2]*HPL[{0}, z])/(9*z) - 
     36*TF*z*DiracDelta[sDivmu2]*HPL[{0}, z] + 
     (4*Pi^2*TF*z*DiracDelta[sDivmu2]*HPL[{0}, z])/3 - 
     (124*TF*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/9 + 
     (80*TF*DiracDelta[sDivmu2]*HPL[{1}, z])/3 + 
     (28*TF*DiracDelta[sDivmu2]*HPL[{1}, z])/(9*z) - 
     (56*TF*z*DiracDelta[sDivmu2]*HPL[{1}, z])/3 - 
     (100*TF*z^2*DiracDelta[sDivmu2]*HPL[{1}, z])/9 + 
     4*TF*DiracDelta[sDivmu2]*HPL[{2}, z] - 
     (16*TF*DiracDelta[sDivmu2]*HPL[{2}, z])/(3*z) + 
     16*TF*z*DiracDelta[sDivmu2]*HPL[{2}, z] + 
     (16*TF*z^2*DiracDelta[sDivmu2]*HPL[{2}, z])/3 - 
     16*TF*DiracDelta[sDivmu2]*HPL[{3}, z] - 16*TF*z*DiracDelta[sDivmu2]*
      HPL[{3}, z] - 2*TF*DiracDelta[sDivmu2]*HPL[{0, 0}, z] + 
     (16*TF*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(3*z) - 
     10*TF*z*DiracDelta[sDivmu2]*HPL[{0, 0}, z] + 4*TF*DiracDelta[sDivmu2]*
      HPL[{1, 1}, z] + (16*TF*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/(3*z) - 
     4*TF*z*DiracDelta[sDivmu2]*HPL[{1, 1}, z] - 
     (16*TF*z^2*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/3 + 
     8*TF*DiracDelta[sDivmu2]*HPL[{2, 1}, z] + 8*TF*z*DiracDelta[sDivmu2]*
      HPL[{2, 1}, z] + 20*TF*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] + 
     20*TF*z*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] - 
     (80*TF*PlusDistribution[sDivmu2^(-1)])/3 + 
     (4*Pi^2*TF*PlusDistribution[sDivmu2^(-1)])/3 - 
     (28*TF*PlusDistribution[sDivmu2^(-1)])/(9*z) + 
     (56*TF*z*PlusDistribution[sDivmu2^(-1)])/3 + 
     (4*Pi^2*TF*z*PlusDistribution[sDivmu2^(-1)])/3 + 
     (100*TF*z^2*PlusDistribution[sDivmu2^(-1)])/9 - 
     4*TF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*TF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(3*z) - 
     16*TF*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (16*TF*z^2*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/3 - 
     4*TF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (16*TF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/(3*z) + 
     4*TF*z*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*TF*z^2*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/3 - 
     8*TF*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] - 
     8*TF*z*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] + 
     16*TF*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     16*TF*z*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     4*TF*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     (16*TF*PlusDistribution[Log[sDivmu2]/sDivmu2])/(3*z) - 
     4*TF*z*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     (16*TF*z^2*PlusDistribution[Log[sDivmu2]/sDivmu2])/3 + 
     8*TF*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     8*TF*z*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     8*TF*DiracDelta[sDivmu2]*Zeta[3] + 8*TF*z*DiracDelta[sDivmu2]*Zeta[3]
 
matchingCoefficientFragmentingQuarkJetMeasureqbarOrder2 = 
    CA*DiracDelta[sDivmu2] - 2*CF*DiracDelta[sDivmu2] - 
     (CA*Pi^2*DiracDelta[sDivmu2])/3 + (2*CF*Pi^2*DiracDelta[sDivmu2])/3 - 
     (88*TF*DiracDelta[sDivmu2])/9 - (4*Pi^2*TF*DiracDelta[sDivmu2])/3 - 
     (214*TF*DiracDelta[sDivmu2])/(27*z) - CA*z*DiracDelta[sDivmu2] + 
     2*CF*z*DiracDelta[sDivmu2] - (CA*Pi^2*z*DiracDelta[sDivmu2])/3 + 
     (2*CF*Pi^2*z*DiracDelta[sDivmu2])/3 - (32*TF*z*DiracDelta[sDivmu2])/9 - 
     2*Pi^2*TF*z*DiracDelta[sDivmu2] + (574*TF*z^2*DiracDelta[sDivmu2])/27 + 
     (4*CA*Pi^2*DiracDelta[sDivmu2]*HPL[{-1}, z])/(3*(1 + z)) - 
     (8*CF*Pi^2*DiracDelta[sDivmu2]*HPL[{-1}, z])/(3*(1 + z)) + 
     (4*CA*Pi^2*z^2*DiracDelta[sDivmu2]*HPL[{-1}, z])/(3*(1 + z)) - 
     (8*CF*Pi^2*z^2*DiracDelta[sDivmu2]*HPL[{-1}, z])/(3*(1 + z)) - 
     7*CA*DiracDelta[sDivmu2]*HPL[{0}, z] + 14*CF*DiracDelta[sDivmu2]*
      HPL[{0}, z] - 40*TF*DiracDelta[sDivmu2]*HPL[{0}, z] + 
     (4*Pi^2*TF*DiracDelta[sDivmu2]*HPL[{0}, z])/3 - 
     (28*TF*DiracDelta[sDivmu2]*HPL[{0}, z])/(9*z) + 
     CA*z*DiracDelta[sDivmu2]*HPL[{0}, z] - 2*CF*z*DiracDelta[sDivmu2]*
      HPL[{0}, z] - 36*TF*z*DiracDelta[sDivmu2]*HPL[{0}, z] + 
     (4*Pi^2*TF*z*DiracDelta[sDivmu2]*HPL[{0}, z])/3 - 
     (124*TF*z^2*DiracDelta[sDivmu2]*HPL[{0}, z])/9 + 
     8*CA*DiracDelta[sDivmu2]*HPL[{1}, z] - 16*CF*DiracDelta[sDivmu2]*
      HPL[{1}, z] + (80*TF*DiracDelta[sDivmu2]*HPL[{1}, z])/3 + 
     (28*TF*DiracDelta[sDivmu2]*HPL[{1}, z])/(9*z) - 
     8*CA*z*DiracDelta[sDivmu2]*HPL[{1}, z] + 16*CF*z*DiracDelta[sDivmu2]*
      HPL[{1}, z] - (56*TF*z*DiracDelta[sDivmu2]*HPL[{1}, z])/3 - 
     (100*TF*z^2*DiracDelta[sDivmu2]*HPL[{1}, z])/9 + 
     4*CA*DiracDelta[sDivmu2]*HPL[{2}, z] - 8*CF*DiracDelta[sDivmu2]*
      HPL[{2}, z] + 4*TF*DiracDelta[sDivmu2]*HPL[{2}, z] - 
     (16*TF*DiracDelta[sDivmu2]*HPL[{2}, z])/(3*z) + 
     4*CA*z*DiracDelta[sDivmu2]*HPL[{2}, z] - 8*CF*z*DiracDelta[sDivmu2]*
      HPL[{2}, z] + 16*TF*z*DiracDelta[sDivmu2]*HPL[{2}, z] + 
     (16*TF*z^2*DiracDelta[sDivmu2]*HPL[{2}, z])/3 - 
     16*TF*DiracDelta[sDivmu2]*HPL[{3}, z] - 16*TF*z*DiracDelta[sDivmu2]*
      HPL[{3}, z] + (4*CA*DiracDelta[sDivmu2]*HPL[{3}, z])/(1 + z) - 
     (8*CF*DiracDelta[sDivmu2]*HPL[{3}, z])/(1 + z) + 
     (4*CA*z^2*DiracDelta[sDivmu2]*HPL[{3}, z])/(1 + z) - 
     (8*CF*z^2*DiracDelta[sDivmu2]*HPL[{3}, z])/(1 + z) + 
     (8*CA*DiracDelta[sDivmu2]*HPL[{-2, 0}, z])/(1 + z) - 
     (16*CF*DiracDelta[sDivmu2]*HPL[{-2, 0}, z])/(1 + z) + 
     (8*CA*z^2*DiracDelta[sDivmu2]*HPL[{-2, 0}, z])/(1 + z) - 
     (16*CF*z^2*DiracDelta[sDivmu2]*HPL[{-2, 0}, z])/(1 + z) + 
     4*CA*DiracDelta[sDivmu2]*HPL[{-1, 0}, z] - 8*CF*DiracDelta[sDivmu2]*
      HPL[{-1, 0}, z] + 4*CA*z*DiracDelta[sDivmu2]*HPL[{-1, 0}, z] - 
     8*CF*z*DiracDelta[sDivmu2]*HPL[{-1, 0}, z] - 
     (8*CA*DiracDelta[sDivmu2]*HPL[{-1, 2}, z])/(1 + z) + 
     (16*CF*DiracDelta[sDivmu2]*HPL[{-1, 2}, z])/(1 + z) - 
     (8*CA*z^2*DiracDelta[sDivmu2]*HPL[{-1, 2}, z])/(1 + z) + 
     (16*CF*z^2*DiracDelta[sDivmu2]*HPL[{-1, 2}, z])/(1 + z) - 
     8*CA*DiracDelta[sDivmu2]*HPL[{0, 0}, z] + 16*CF*DiracDelta[sDivmu2]*
      HPL[{0, 0}, z] - 2*TF*DiracDelta[sDivmu2]*HPL[{0, 0}, z] + 
     (16*TF*DiracDelta[sDivmu2]*HPL[{0, 0}, z])/(3*z) - 
     8*CA*z*DiracDelta[sDivmu2]*HPL[{0, 0}, z] + 16*CF*z*DiracDelta[sDivmu2]*
      HPL[{0, 0}, z] - 10*TF*z*DiracDelta[sDivmu2]*HPL[{0, 0}, z] + 
     4*TF*DiracDelta[sDivmu2]*HPL[{1, 1}, z] + 
     (16*TF*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/(3*z) - 
     4*TF*z*DiracDelta[sDivmu2]*HPL[{1, 1}, z] - 
     (16*TF*z^2*DiracDelta[sDivmu2]*HPL[{1, 1}, z])/3 + 
     8*TF*DiracDelta[sDivmu2]*HPL[{2, 1}, z] + 8*TF*z*DiracDelta[sDivmu2]*
      HPL[{2, 1}, z] + (12*CA*DiracDelta[sDivmu2]*HPL[{-1, 0, 0}, z])/
      (1 + z) - (24*CF*DiracDelta[sDivmu2]*HPL[{-1, 0, 0}, z])/(1 + z) + 
     (12*CA*z^2*DiracDelta[sDivmu2]*HPL[{-1, 0, 0}, z])/(1 + z) - 
     (24*CF*z^2*DiracDelta[sDivmu2]*HPL[{-1, 0, 0}, z])/(1 + z) + 
     20*TF*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] + 
     20*TF*z*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z] - 
     (10*CA*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(1 + z) + 
     (20*CF*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(1 + z) - 
     (10*CA*z^2*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(1 + z) + 
     (20*CF*z^2*DiracDelta[sDivmu2]*HPL[{0, 0, 0}, z])/(1 + z) - 
     8*CA*PlusDistribution[sDivmu2^(-1)] + 
     16*CF*PlusDistribution[sDivmu2^(-1)] - 
     (80*TF*PlusDistribution[sDivmu2^(-1)])/3 + 
     (4*Pi^2*TF*PlusDistribution[sDivmu2^(-1)])/3 - 
     (28*TF*PlusDistribution[sDivmu2^(-1)])/(9*z) + 
     8*CA*z*PlusDistribution[sDivmu2^(-1)] - 
     16*CF*z*PlusDistribution[sDivmu2^(-1)] + 
     (56*TF*z*PlusDistribution[sDivmu2^(-1)])/3 + 
     (4*Pi^2*TF*z*PlusDistribution[sDivmu2^(-1)])/3 + 
     (100*TF*z^2*PlusDistribution[sDivmu2^(-1)])/9 + 
     (2*CA*Pi^2*PlusDistribution[sDivmu2^(-1)])/(3*(1 + z)) - 
     (4*CF*Pi^2*PlusDistribution[sDivmu2^(-1)])/(3*(1 + z)) + 
     (2*CA*Pi^2*z^2*PlusDistribution[sDivmu2^(-1)])/(3*(1 + z)) - 
     (4*CF*Pi^2*z^2*PlusDistribution[sDivmu2^(-1)])/(3*(1 + z)) - 
     4*CA*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     8*CF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     4*TF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*TF*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/(3*z) - 
     4*CA*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     8*CF*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     16*TF*z*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (16*TF*z^2*HPL[{0}, z]*PlusDistribution[sDivmu2^(-1)])/3 - 
     4*TF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (16*TF*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/(3*z) + 
     4*TF*z*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (16*TF*z^2*HPL[{1}, z]*PlusDistribution[sDivmu2^(-1)])/3 - 
     8*TF*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] - 
     8*TF*z*HPL[{2}, z]*PlusDistribution[sDivmu2^(-1)] + 
     (8*CA*HPL[{-1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 + z) - 
     (16*CF*HPL[{-1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 + z) + 
     (8*CA*z^2*HPL[{-1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 + z) - 
     (16*CF*z^2*HPL[{-1, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 + z) + 
     16*TF*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] + 
     16*TF*z*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)] - 
     (4*CA*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 + z) + 
     (8*CF*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 + z) - 
     (4*CA*z^2*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 + z) + 
     (8*CF*z^2*HPL[{0, 0}, z]*PlusDistribution[sDivmu2^(-1)])/(1 + z) + 
     4*TF*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     (16*TF*PlusDistribution[Log[sDivmu2]/sDivmu2])/(3*z) - 
     4*TF*z*PlusDistribution[Log[sDivmu2]/sDivmu2] - 
     (16*TF*z^2*PlusDistribution[Log[sDivmu2]/sDivmu2])/3 + 
     8*TF*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     8*TF*z*HPL[{0}, z]*PlusDistribution[Log[sDivmu2]/sDivmu2] + 
     8*TF*DiracDelta[sDivmu2]*Zeta[3] + 8*TF*z*DiracDelta[sDivmu2]*Zeta[3] - 
     (6*CA*DiracDelta[sDivmu2]*Zeta[3])/(1 + z) + 
     (12*CF*DiracDelta[sDivmu2]*Zeta[3])/(1 + z) - 
     (6*CA*z^2*DiracDelta[sDivmu2]*Zeta[3])/(1 + z) + 
     (12*CF*z^2*DiracDelta[sDivmu2]*Zeta[3])/(1 + z)

